Enabling Robust State Estimation through Measurement Error Covariance Adaptation

Accurate platform localization is an integral component of most robotic systems. As these robotic systems become more ubiquitous, it is necessary to develop robust state estimation algorithms that are able to withstand novel and non-cooperative environments. When dealing with novel and non-cooperative environments, little is known a priori about the measurement error uncertainty, thus, there is a requirement that the uncertainty models of the localization algorithm be adaptive. Within this paper, we propose the batch covariance estimation technique, which enables robust state estimation through the iterative adaptation of the measurement uncertainty model. The adaptation of the measurement uncertainty model is granted through non-parametric clustering of the residuals, which enables the characterization of the measurement uncertainty via a Gaussian mixture model. The provided Gaussian mixture model can be utilized within any non-linear least squares optimization algorithm by approximately characterizing each observation with the sufficient statistics of the assigned cluster (i.e., each observation's uncertainty model is updated based upon the assignment provided by the non-parametric clustering algorithm). The proposed algorithm is verified on several GNSS collected data sets, where it is shown that the proposed technique exhibits some advantages when compared to other robust estimation techniques when confronted with degraded data quality.

==> content/figures/make_figures/covariance_evolution.m <==
f1 = figure('Renderer', 'painters', 'Position', [10 10 900 600]);
f2 = figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;

off_set = linspace(0,0.35, 5);
off_set_phase = linspace(0,2,5);
min_x = -1000;
min_y = -3;
max_x = 1000;
max_y = 3;

x = linspace(min_x,max_x,5000);
y = linspace(min_y,max_y,5000);

color = ['y','m','c','r','g','b','w'];

%% Iteration 4
weights = [ 0.00312277    0.850688   0.0190912   0.0413032   0.0840677 0.000606844   0.0010652 ];

mean_1 = [-4.42252 -2.36123];
mean_2 = [-0.0455489 -0.000100445];
mean_3 = [-60.7555 0.008600];
mean_4 = [92.1898 -0.013034];
mean_5 = [-2.47776 0.032813];
mean_6 = [1.12509 1.1624];
mean_7 = [2.20347 0.841802];

cov_1 = [5.26881 0.066343;
    0.066343  0.06647];

cov_2  = [28.7695 -0.00867713;
    -0.00867713 6.52666e-05];

cov_3 = [120.197  0.0946214;
    0.0946214 0.00278443];

cov_4 = [192.3 0.00334264;
    0.00334264 0.00103844];

cov_5 = [17.2005 0.00678057;
    0.00678057  0.0072604];

cov_6 = [32.1174 -1.86452;
    -1.86452 0.480076];

cov_7 = [3.79718 0.0662516;
    0.0662516 0.0535907];

hold on;


for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));

  m = eval(m);
  c = eval(c);
  p(i,:) = weights(i) * normpdf(x,m(1) , c(1,1));
  q(i,:) = weights(i) * normpdf(y,m(2), c(2,2)) ;
end

figure(f1);
hold on;
pdf = sum(p,1)./norm(sum(p,1));
fill(x,off_set(5)+pdf,color(5))

max_range = max(off_set(5)+pdf);

figure(f2);
hold on;
pdf = sum(q,1)./norm( sum(q,1) );
fill(y,off_set_phase(5)+pdf,color(5))
max_phase = max(off_set_phase(5)+pdf);

clearvars -except f1 f2 off_set off_set_phase min_x min_y max_x max_y x y color max_range max_phase;

%Iteration 3
weights = [0.00312376   0.843399  0.0227363  0.0413071  0.0872587 0.00212723];

mean_1 = [-2.31998 -1.79582];
mean_2 = [0.3703 -0.000220234];
mean_3 = [-32.1622 0.0179009];
mean_4 = [66.4431 -0.0150286];
mean_5 = [-1.94493 0.0246008];
mean_6 = [2.99175 0.53048];

cov_1 = [5.19326 0.0298447;
0.0298447 0.0513659];

cov_2 = [26.2008 -0.00896162;
-0.00896162 6.86976e-05];

cov_3 = [316.603   0.167115;
0.167115 0.00309956];

cov_4 = [198.457  -0.0155256;
-0.0155256 0.000999533];

cov_5 = [15.8555 0.00710944;
0.00710944 0.00683197];

cov_6 = [12.9893 -0.95102;
-0.95102 0.231845];

for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));

  m = eval(m);
  c = eval(c);
  p(i,:) = weights(i) * normpdf(x,m(1) , c(1,1));
  q(i,:) = weights(i) * normpdf(y,m(2), c(2,2)) ;
end

figure(f1);
hold on;
pdf = sum(p,1)./norm(sum(p,1));
fill(x,off_set(4)+pdf,color(4))

figure(f2);
hold on;
pdf = sum(q,1)./norm( sum(q,1) );
fill(y,off_set_phase(4)+pdf,color(4))

clearvars -except f1 f2 off_set off_set_phase min_x min_y max_x max_y x y color max_range max_phase;

%Iteration 2
weights = [0.00310981   0.838988  0.0193018   0.043301  0.0921068 0.00314391];

mean_1 = [-0.930415  -1.25514];
mean_2 = [0.239016 -0.000201131];
mean_3 = [-16.069 0.00825808];
mean_4 = [38.3419 -0.0122074];
mean_5 = [-1.84349 0.0173844];
mean_6 = [2.78408 0.230594];

cov_1 = [5.16178 0.00496672;
0.00496672   0.032732];

cov_2 = [25.9068 -0.00994029;
-0.00994029 7.45283e-05];

cov_3 = [111.871  0.0112931;
0.0112931 0.00289449];

cov_4 = [243.39  -0.0470692;
-0.0470692 0.000939873];

cov_5 = [16.592  0.0127745;
0.0127745 0.00595875];

cov_6 = [11.5008 -0.737177;
-0.737177  0.160918];

for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));

  m = eval(m);
  c = eval(c);
  p(i,:) = weights(i) * normpdf(x,m(1) , c(1,1));
  q(i,:) = weights(i) * normpdf(y,m(2), c(2,2)) ;
end
figure(f1);
hold on;
pdf = sum(p,1)/norm(sum(p,1));
fill(x,off_set(3)+pdf,color(3))

figure(f2);
hold on;
pdf = sum(q,1)/norm( sum(q,1) );
fill(y,off_set_phase(3)+pdf,color(3))

clearvars -except f1 f2 off_set off_set_phase min_x min_y max_x max_y x y color max_range max_phase;

%Iteration 1
weights = [0.804251   0.108833  0.0798134 0.00311941 0.00394116];

mean_1 = [-0.0801387 5.27653e-05];
mean_2 = [-1.69867 0.0109677];
mean_3 = [10.8531 -0.00344178];
mean_4 = [0.74278 -0.703496];
mean_5 = [2.79127 0.0657553];

cov_1 = [23.6621  -0.0103445;
-0.0103445 8.99869e-05];

cov_2 = [19.115  0.0291247;
0.0291247 0.00426041];

cov_3 = [673.475     -0.2369;
-0.2369 0.000884116];

cov_4 = [5.42928 -0.0157724;
-0.0157724  0.0164323];

cov_5 = [10.9898 -0.331296;
-0.331296  0.064349];

for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));

  m = eval(m);
  c = eval(c);
  p(i,:) = weights(i) * normpdf(x,m(1) , c(1,1));
  q(i,:) = weights(i) * normpdf(y,m(2), c(2,2)) ;
end
figure(f1);
hold on;
pdf = sum(p,1)/norm(sum(p,1));
fill(x,off_set(2)+pdf,color(2))

figure(f2);
hold on;
pdf = sum(q,1)/norm( sum(q,1) );
fill(y,off_set_phase(2)+pdf,color(2))


clearvars -except f1 f2 off_set off_set_phase min_x min_y max_x max_y x y color max_range max_phase;


%Iteration 0
weights = [0.719327  0.169959 0.0909872 0.0196921];
mean_1 = [-0.20258 -0.000683858];
mean_2 = [-1.25164 0.00534831];
mean_3 = [4.00192 -0.00116426];
mean_4 = [1.64532 -0.0167958];

cov_1 = [24.0954  -0.0119301;
-0.0119301 0.000283897];

cov_2 = [27.9842 0.0110428;
0.0110428 0.0056649];

cov_3 = [549.988  -0.212972;
-0.212972 0.00110898];

cov_4 = [5.41175 -0.00207212;
-0.00207212   0.0425468];

for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));

  m = eval(m);
  c = eval(c);
  p(i,:) = weights(i) * normpdf(x,m(1) , c(1,1));
  q(i,:) = weights(i) * normpdf(y,m(2), c(2,2)) ;
end
figure(f1);
hold on;
pdf = sum(p,1)/norm(sum(p,1));
fill(x,off_set(1)+pdf,color(1))

figure(f2);
hold on;
pdf = sum(q,1)/norm( sum(q,1) );
fill(y,off_set_phase(1)+pdf,color(1))



figure(f1);
hold on;
yticks(off_set);
tk = ["Iteration 1", "Iteration 2", "Iteration 3", "Iteration 4", "Iteration 5"];
yticklabels(tk);
l(1) = line([0 0],[0 10],'Color','Black','LineWidth',2,'LineStyle','--');
uistack(l(1),'bottom');


figure(f2);
hold on;
yticks(off_set + (off_set(2) - off_set(1))/2);
yticklabels(tk);
l(2) = line([0 0],[0 10],'Color','Black','LineWidth',2,'LineStyle','--');
uistack(l(2),'bottom');

figure(f2);
hold on;
yticks(off_set)

figure(f1);
hold off;
alpha(0.75);
hold on;
set(gca,'linewidth', 2, 'fontsize', 16)
% ylabel('Carrier-Phase Residuals ( m. )')
xlabel('Pseudorange Uncertianty Magnitude ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
ylim([0,max_range])
xlim([-200,200])

figure(f2);
hold off;
alpha(0.75);
hold on;
set(gca,'linewidth', 2, 'fontsize', 16)
% ylabel('Carrier-Phase Residuals ( m. )')
xlabel('Carrier-Phase Uncertianty Magnitude ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
ylim([0,max_phase])
xlim([-0.04, 0.07]);

yticks(off_set_phase);


% Remove whitespace around plot
figure(f1);
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];
saveas(gcf, 'range_cov_evolution','png')
% close;

figure(f2);
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];
saveas(gcf, 'phase_cov_evolution','png')
% close;


==> content/figures/make_figures/error_ellipse.m <==
function h=error_ellipse(varargin)
% ERROR_ELLIPSE - plot an error ellipse, or ellipsoid, defining confidence region
%    ERROR_ELLIPSE(C22) - Given a 2x2 covariance matrix, plot the
%    associated error ellipse, at the origin. It returns a graphics handle
%    of the ellipse that was drawn.
%
%    ERROR_ELLIPSE(C33) - Given a 3x3 covariance matrix, plot the
%    associated error ellipsoid, at the origin, as well as its projections
%    onto the three axes. Returns a vector of 4 graphics handles, for the
%    three ellipses (in the X-Y, Y-Z, and Z-X planes, respectively) and for
%    the ellipsoid.
%
%    ERROR_ELLIPSE(C,MU) - Plot the ellipse, or ellipsoid, centered at MU,
%    a vector whose length should match that of C (which is 2x2 or 3x3).
%
%    ERROR_ELLIPSE(...,'Property1',Value1,'Name2',Value2,...) sets the
%    values of specified properties, including:
%      'C' - Alternate method of specifying the covariance matrix
%      'mu' - Alternate method of specifying the ellipse (-oid) center
%      'conf' - A value betwen 0 and 1 specifying the confidence interval.
%        the default is 0.5 which is the 50% error ellipse.
%      'scale' - Allow the plot the be scaled to difference units.
%      'style' - A plotting style used to format ellipses.
%      'clip' - specifies a clipping radius. Portions of the ellipse, -oid,
%        outside the radius will not be shown.
%
%    NOTES: C must be positive definite for this function to work properly.

default_properties = struct(...
  'C', [], ... % The covaraince matrix (required)
  'mu', [], ... % Center of ellipse (optional)
  'conf', 0.5, ... % Percent confidence/100
  'scale', 1, ... % Scale factor, e.g. 1e-3 to plot m as km
  'style', '', ...  % Plot style
  'clip', inf); % Clipping radius

if length(varargin) >= 1 & isnumeric(varargin{1})
  default_properties.C = varargin{1};
  varargin(1) = [];
end

if length(varargin) >= 1 & isnumeric(varargin{1})
  default_properties.mu = varargin{1};
  varargin(1) = [];
end

if length(varargin) >= 1 & isnumeric(varargin{1})
  default_properties.conf = varargin{1};
  varargin(1) = [];
end

if length(varargin) >= 1 & isnumeric(varargin{1})
  default_properties.scale = varargin{1};
  varargin(1) = [];
end

if length(varargin) >= 1 & ~ischar(varargin{1})
  error('Invalid parameter/value pair arguments.')
end

prop = getopt(default_properties, varargin{:});
C = prop.C;

if isempty(prop.mu)
  mu = zeros(length(C),1);
else
  mu = prop.mu;
end

conf = prop.conf;
scale = prop.scale;
style = prop.style;

if conf <= 0 | conf >= 1
  error('conf parameter must be in range 0 to 1, exclusive')
end

[r,c] = size(C);
if r ~= c | (r ~= 2 & r ~= 3)
  error(['Don''t know what to do with ',num2str(r),'x',num2str(c),' matrix'])
end

x0=mu(1);
y0=mu(2);

% Compute quantile for the desired percentile
k = sqrt(qchisq(conf,r)); % r is the number of dimensions (degrees of freedom)

hold_state = get(gca,'nextplot');

if r==3 & c==3
  z0=mu(3);

  % Make the matrix has positive eigenvalues - else it's not a valid covariance matrix!
  if any(eig(C) <=0)
    error('The covariance matrix must be positive definite (it has non-positive eigenvalues)')
  end

  % C is 3x3; extract the 2x2 matricies, and plot the associated error
  % ellipses. They are drawn in space, around the ellipsoid; it may be
  % preferable to draw them on the axes.
  Cxy = C(1:2,1:2);
  Cyz = C(2:3,2:3);
  Czx = C([3 1],[3 1]);

  [x,y,z] = getpoints(Cxy,prop.clip);
  h1=plot3(x0+k*x,y0+k*y,z0+k*z,prop.style);hold on
  [y,z,x] = getpoints(Cyz,prop.clip);
  h2=plot3(x0+k*x,y0+k*y,z0+k*z,prop.style);hold on
  [z,x,y] = getpoints(Czx,prop.clip);
  h3=plot3(x0+k*x,y0+k*y,z0+k*z,prop.style);hold on

  [eigvec,eigval] = eig(C);

  [X,Y,Z] = ellipsoid(0,0,0,1,1,1);
  XYZ = [X(:),Y(:),Z(:)]*sqrt(eigval)*eigvec';

  X(:) = scale*(k*XYZ(:,1)+x0);
  Y(:) = scale*(k*XYZ(:,2)+y0);
  Z(:) = scale*(k*XYZ(:,3)+z0);
  h4=surf(X,Y,Z);
  colormap gray
  alpha(0.3)
  camlight
  if nargout
    h=[h1 h2 h3 h4];
  end
elseif r==2 & c==2
  % Make the matrix has positive eigenvalues - else it's not a valid covariance matrix!
  if any(eig(C) <=0)
    error('The covariance matrix must be positive definite (it has non-positive eigenvalues)')
  end

  [x,y,z] = getpoints(C,prop.clip);
  h1=plot(scale*(x0+k*x),scale*(y0+k*y),prop.style);
  set(h1,'zdata',z+1)
  if nargout
    h=h1;
  end
else
  error('C (covaraince matrix) must be specified as a 2x2 or 3x3 matrix)')
end
%axis equal

set(gca,'nextplot',hold_state);
%---------------------------------------------------------------
% getpoints - Generate x and y points that define an ellipse, given a 2x2
%   covariance matrix, C. z, if requested, is all zeros with same shape as
%   x and y.
function [x,y,z] = getpoints(C,clipping_radius)

n=100; % Number of points around ellipse
p=0:pi/n:2*pi; % angles around a circle

[eigvec,eigval] = eig(C); % Compute eigen-stuff
xy = [cos(p'),sin(p')] * sqrt(eigval) * eigvec'; % Transformation
x = xy(:,1);
y = xy(:,2);
z = zeros(size(x));

% Clip data to a bounding radius
if nargin >= 2
  r = sqrt(sum(xy.^2,2)); % Euclidian distance (distance from center)
  x(r > clipping_radius) = nan;
  y(r > clipping_radius) = nan;
  z(r > clipping_radius) = nan;
end

%---------------------------------------------------------------
function x=qchisq(P,n)
% QCHISQ(P,N) - quantile of the chi-square distribution.
if nargin<2
  n=1;
end

s0 = P==0;
s1 = P==1;
s = P>0 & P<1;
x = 0.5*ones(size(P));
x(s0) = -inf;
x(s1) = inf;
x(~(s0|s1|s))=nan;

for ii=1:14
  dx = -(pchisq(x(s),n)-P(s))./dchisq(x(s),n);
  x(s) = x(s)+dx;
  if all(abs(dx) < 1e-6)
    break;
  end
end

%---------------------------------------------------------------
function F=pchisq(x,n)
% PCHISQ(X,N) - Probability function of the chi-square distribution.
if nargin<2
  n=1;
end
F=zeros(size(x));

if rem(n,2) == 0
  s = x>0;
  k = 0;
  for jj = 0:n/2-1;
    k = k + (x(s)/2).^jj/factorial(jj);
  end
  F(s) = 1-exp(-x(s)/2).*k;
else
  for ii=1:numel(x)
    if x(ii) > 0
      F(ii) = quadl(@dchisq,0,x(ii),1e-6,0,n);
    else
      F(ii) = 0;
    end
  end
end

%---------------------------------------------------------------
function f=dchisq(x,n)
% DCHISQ(X,N) - Density function of the chi-square distribution.
if nargin<2
  n=1;
end
f=zeros(size(x));
s = x>=0;
f(s) = x(s).^(n/2-1).*exp(-x(s)/2)./(2^(n/2)*gamma(n/2));

%---------------------------------------------------------------
function properties = getopt(properties,varargin)
%GETOPT - Process paired optional arguments as 'prop1',val1,'prop2',val2,...
%
%   getopt(properties,varargin) returns a modified properties structure,
%   given an initial properties structure, and a list of paired arguments.
%   Each argumnet pair should be of the form property_name,val where
%   property_name is the name of one of the field in properties, and val is
%   the value to be assigned to that structure field.
%
%   No validation of the values is performed.
%
% EXAMPLE:
%   properties = struct('zoom',1.0,'aspect',1.0,'gamma',1.0,'file',[],'bg',[]);
%   properties = getopt(properties,'aspect',0.76,'file','mydata.dat')
% would return:
%   properties =
%         zoom: 1
%       aspect: 0.7600
%        gamma: 1
%         file: 'mydata.dat'
%           bg: []
%
% Typical usage in a function:
%   properties = getopt(properties,varargin{:})

% Process the properties (optional input arguments)
prop_names = fieldnames(properties);
TargetField = [];
for ii=1:length(varargin)
  arg = varargin{ii};
  if isempty(TargetField)
    if ~ischar(arg)
      error('Propery names must be character strings');
    end
    f = find(strcmp(prop_names, arg));
    if length(f) == 0
      error('%s ',['invalid property ''',arg,'''; must be one of:'],prop_names{:});
    end
    TargetField = arg;
  else
    % properties.(TargetField) = arg; % Ver 6.5 and later only
    properties = setfield(properties, TargetField, arg); % Ver 6.1 friendly
    TargetField = '';
  end
end
if ~isempty(TargetField)
  error('Property names and values must be specified in pairs.');
end


==> content/figures/make_figures/getError.m <==
function [dff, rsos_h, rsos_t] = getError(truth,ref, nom)

for i = 1:length(truth)
    truth_enu(i,:) = xyz2enu(truth(i,2:end),nom);
end


for i = 1:length(ref)
    ref_enu(i,:) = xyz2enu(ref(i,2:end),nom);
end


ref_enu_t = [ref(:,1),ref_enu];

count = 1;
for i = 1:length(truth)
    for j = 1:length(ref_enu_t)
        if ( abs( truth(i,1) - ref_enu_t(j,1)) < 0.01 )
        dff(count, :) = truth_enu(i,:) - ref_enu(j,:);
        count = count+1;
    end
end
end

for i = 1:length(dff)
    rsos_t(i) = sqrt( dff(i,:) * dff(i,:)' );
    rsos_h(i) = sqrt( dff(i,1:2) * dff(i,1:2)' );
end


==> content/figures/make_figures/get_stats.m <==
truth_d1 = load('/localhome/ryan_watson/test/drives/truth/drive_1.xyz');
truth_d2 = load('/localhome/ryan_watson/test/drives/truth/drive_2.xyz');
truth_d3 = load('/localhome/ryan_watson/test/drives/truth/drive_3.xyz');

nom = [856514.1467,-4843013.0689, 4047939.8237];
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%% GET BCE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
bce_d1_lq = load('/localhome/ryan_watson/test/drives/lq/bce/01/ecef.sol');
[~, bce_d1lq_rh, bce_d1lq_rt] = getError(truth_d1, bce_d1_lq, truth_d1(1,2:end));

bce_d2_lq = load('/localhome/ryan_watson/test/drives/lq/bce/02/ecef.sol');
[~, bce_d2lq_rh, bce_d2lq_rt] = getError(truth_d2, bce_d2_lq, truth_d2(1,2:end));

bce_d3_lq = load('/localhome/ryan_watson/test/drives/lq/bce/03/ecef.sol');
[~, bce_d3lq_rh, bce_d3lq_rt] = getError(truth_d3, bce_d3_lq, truth_d3(1,2:end));

bce_d1_hq = load('/localhome/ryan_watson/test/drives/hq/bce/01/ecef.sol');
[~, bce_d1hq_rh, bce_d1hq_rt] = getError(truth_d1, bce_d1_hq, truth_d1(1,2:end));

bce_d2_hq = load('/localhome/ryan_watson/test/drives/hq/bce/02/ecef.sol');
[~, bce_d2hq_rh, bce_d2hq_rt] = getError(truth_d2, bce_d2_hq, truth_d2(1,2:end));

bce_d3_hq = load('/localhome/ryan_watson/test/drives/hq/bce/03/ecef.sol');
[~, bce_d3hq_rh, bce_d3hq_rt] = getError(truth_d3, bce_d3_hq, truth_d3(1,2:end));

% BCE Hor
dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
med_ = [median(bce_d1lq_rh);median(bce_d1hq_rh); median(bce_d2lq_rh); median(bce_d2hq_rh); median(bce_d3lq_rh); median(bce_d3hq_rh)];
mean_ = [mean(bce_d1lq_rh);mean(bce_d1hq_rh); mean(bce_d2lq_rh); mean(bce_d2hq_rh); mean(bce_d3lq_rh); mean(bce_d3hq_rh)];
var_ = [var(bce_d1lq_rh);var(bce_d1hq_rh); var(bce_d2lq_rh); var(bce_d2hq_rh); var(bce_d3lq_rh); var(bce_d3hq_rh)];
max_ = [max(bce_d1lq_rh);max(bce_d1hq_rh); max(bce_d2lq_rh); max(bce_d2hq_rh); max(bce_d3lq_rh); max(bce_d3hq_rh)];

Batch_Covariance_Results = table(dataset,med_, mean_, var_, max_)

tmp_bce_1 = med_;
tmp_bce_2 = mean_;
tmp_bce_3 = var_;
tmp_bce_4 = max_;




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% GET L2 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
l2_d1_lq = load('/localhome/ryan_watson/test/drives/lq/l2/01/ecef.sol');
[~, l2_d1lq_rh, l2_d1lq_rt] = getError(truth_d1, l2_d1_lq, truth_d1(1,2:end));

l2_d2_lq = load('/localhome/ryan_watson/test/drives/lq/l2/02/ecef.sol');
[~, l2_d2lq_rh, l2_d2lq_rt] = getError(truth_d2, l2_d2_lq, truth_d2(1,2:end));

l2_d3_lq = load('/localhome/ryan_watson/test/drives/lq/l2/03/ecef.sol');
[~, l2_d3lq_rh, l2_d3lq_rt] = getError(truth_d3, l2_d3_lq, truth_d3(1,2:end));

l2_d1_hq = load('/localhome/ryan_watson/test/drives/hq/l2/01/ecef.sol');
[~, l2_d1hq_rh, l2_d1hq_rt] = getError(truth_d1, l2_d1_hq, truth_d1(1,2:end));

l2_d2_hq = load('/localhome/ryan_watson/test/drives/hq/l2/02/ecef.sol');
[~, l2_d2hq_rh, l2_d2hq_rt] = getError(truth_d2, l2_d2_hq, truth_d2(1,2:end));

l2_d3_hq = load('/localhome/ryan_watson/test/drives/hq/l2/03/ecef.sol');
[~, l2_d3hq_rh, l2_d3hq_rt] = getError(truth_d3, l2_d3_hq, truth_d3(1,2:end));





% L2 Hor
dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
med_ = [median(l2_d1lq_rh);median(l2_d1hq_rh); median(l2_d2lq_rh); median(l2_d2hq_rh); median(l2_d3lq_rh); median(l2_d3hq_rh)];
mean_ = [mean(l2_d1lq_rh);mean(l2_d1hq_rh); mean(l2_d2lq_rh); mean(l2_d2hq_rh); mean(l2_d3lq_rh); mean(l2_d3hq_rh)];
var_ = [var(l2_d1lq_rh);var(l2_d1hq_rh); var(l2_d2lq_rh); var(l2_d2hq_rh); var(l2_d3lq_rh); var(l2_d3hq_rh)];
max_ = [max(l2_d1lq_rh);max(l2_d1hq_rh); max(l2_d2lq_rh); max(l2_d2hq_rh); max(l2_d3lq_rh); max(l2_d3hq_rh)];

L2_Results = table(dataset,med_, mean_, var_, max_)

tmp_l2_1 = med_;
tmp_l2_2 = mean_;
tmp_l2_3 = var_;
tmp_l2_4 = max_;



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% GET DCS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dcs_d1_lq = load('/localhome/ryan_watson/test/drives/lq/dcs/01/ecef.sol');
[~, dcs_d1lq_rh, dcs_d1lq_rt] = getError(truth_d1, dcs_d1_lq, truth_d1(1,2:end));

dcs_d2_lq = load('/localhome/ryan_watson/test/drives/lq/dcs/02/ecef.sol');
[~, dcs_d2lq_rh, dcs_d2lq_rt] = getError(truth_d2, dcs_d2_lq, truth_d2(1,2:end));

dcs_d3_lq = load('/localhome/ryan_watson/test/drives/lq/dcs/03/ecef.sol');
[~, dcs_d3lq_rh, dcs_d3lq_rt] = getError(truth_d3, dcs_d3_lq, truth_d3(1,2:end));

dcs_d1_hq = load('/localhome/ryan_watson/test/drives/hq/dcs/01/ecef.sol');
[~, dcs_d1hq_rh, dcs_d1hq_rt] = getError(truth_d1, dcs_d1_hq, truth_d1(1,2:end));

dcs_d2_hq = load('/localhome/ryan_watson/test/drives/hq/dcs/02/ecef.sol');
[~, dcs_d2hq_rh, dcs_d2hq_rt] = getError(truth_d2, dcs_d2_hq, truth_d2(1,2:end));

dcs_d3_hq = load('/localhome/ryan_watson/test/drives/hq/dcs/03/ecef.sol');
[~, dcs_d3hq_rh, dcs_d3hq_rt] = getError(truth_d3, dcs_d3_hq, truth_d3(1,2:end));


% L2 Hor
dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
med_ = [median(dcs_d1lq_rh);median(dcs_d1hq_rh); median(dcs_d2lq_rh); median(dcs_d2hq_rh); median(dcs_d3lq_rh); median(dcs_d3hq_rh)];
mean_ = [mean(dcs_d1lq_rh);mean(dcs_d1hq_rh); mean(dcs_d2lq_rh); mean(dcs_d2hq_rh); mean(dcs_d3lq_rh); mean(dcs_d3hq_rh)];
var_ = [var(dcs_d1lq_rh);var(dcs_d1hq_rh); var(dcs_d2lq_rh); var(dcs_d2hq_rh); var(dcs_d3lq_rh); var(dcs_d3hq_rh)];
max_ = [max(dcs_d1lq_rh);max(dcs_d1hq_rh); max(dcs_d2lq_rh); max(dcs_d2hq_rh); max(dcs_d3lq_rh); max(dcs_d3hq_rh)];

DCS_Results = table(dataset,med_, mean_, var_, max_)

tmp_dcs_1 = med_;
tmp_dcs_2 = mean_;
tmp_dcs_3 = var_;
tmp_dcs_4 = max_;





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% GET MM %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
mm_d1_lq = load('/localhome/ryan_watson/test/drives/lq/mm/01/ecef.sol');
[~, mm_d1lq_rh, mm_d1lq_rt] = getError(truth_d1, mm_d1_lq, truth_d1(1,2:end));

mm_d2_lq = load('/localhome/ryan_watson/test/drives/lq/mm/02/ecef.sol');
[~, mm_d2lq_rh, mm_d2lq_rt] = getError(truth_d2, mm_d2_lq, truth_d2(1,2:end));

mm_d3_lq = load('/localhome/ryan_watson/test/drives/lq/mm/03/ecef.sol');
[~, mm_d3lq_rh, mm_d3lq_rt] = getError(truth_d3, mm_d3_lq, truth_d3(1,2:end));

mm_d1_hq = load('/localhome/ryan_watson/test/drives/hq/mm/01/ecef.sol');
[~, mm_d1hq_rh, mm_d1hq_rt] = getError(truth_d1, mm_d1_hq, truth_d1(1,2:end));

mm_d2_hq = load('/localhome/ryan_watson/test/drives/hq/mm/02/ecef.sol');
[~, mm_d2hq_rh, mm_d2hq_rt] = getError(truth_d2, mm_d2_hq, truth_d2(1,2:end));

mm_d3_hq = load('/localhome/ryan_watson/test/drives/hq/mm/03/ecef.sol');
[~, mm_d3hq_rh, mm_d3hq_rt] = getError(truth_d3, mm_d3_hq, truth_d3(1,2:end));



% mm Hor
dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
med_ = [median(mm_d1lq_rh);median(mm_d1hq_rh); median(mm_d2lq_rh); median(mm_d2hq_rh); median(mm_d3lq_rh); median(mm_d3hq_rh)];
mean_ = [mean(mm_d1lq_rh);mean(mm_d1hq_rh); mean(mm_d2lq_rh); mean(mm_d2hq_rh); mean(mm_d3lq_rh); mean(mm_d3hq_rh)];
var_ = [var(mm_d1lq_rh);var(mm_d1hq_rh); var(mm_d2lq_rh); var(mm_d2hq_rh); var(mm_d3lq_rh); var(mm_d3hq_rh)];
max_ = [max(mm_d1lq_rh);max(mm_d1hq_rh); max(mm_d2lq_rh); max(mm_d2hq_rh); max(mm_d3lq_rh); max(mm_d3hq_rh)];

mm_Results = table(dataset,med_, mean_, var_, max_)

tmp_mm_1 = med_;
tmp_mm_2 = mean_;
tmp_mm_3 = var_;
tmp_mm_4 = max_;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% GET SF %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
sf_d1_lq = load('/localhome/ryan_watson/test/drives/lq/sf/01/ecef.sol');
[~, sf_d1lq_rh, sf_d1lq_rt] = getError(truth_d1, sf_d1_lq, truth_d1(1,2:end));

sf_d2_lq = load('/localhome/ryan_watson/test/drives/lq/sf/02/ecef.sol');
[~, sf_d2lq_rh, sf_d2lq_rt] = getError(truth_d2, sf_d2_lq, truth_d2(1,2:end));

sf_d3_lq = load('/localhome/ryan_watson/test/drives/lq/sf/03/ecef.sol');
[~, sf_d3lq_rh, sf_d3lq_rt] = getError(truth_d3, sf_d3_lq, truth_d3(1,2:end));

sf_d1_hq = load('/localhome/ryan_watson/test/drives/hq/sf/01/ecef.sol');
[~, sf_d1hq_rh, sf_d1hq_rt] = getError(truth_d1, sf_d1_hq, truth_d1(1,2:end));

sf_d2_hq = load('/localhome/ryan_watson/test/drives/hq/sf/02/ecef.sol');
[~, sf_d2hq_rh, sf_d2hq_rt] = getError(truth_d2, sf_d2_hq, truth_d2(1,2:end));

sf_d3_hq = load('/localhome/ryan_watson/test/drives/hq/sf/03/ecef.sol');
[~, sf_d3hq_rh, sf_d3hq_rt] = getError(truth_d3, sf_d3_hq, truth_d3(1,2:end));



% sf Hor
dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
med_ = [median(sf_d1lq_rh);median(sf_d1hq_rh); median(sf_d2lq_rh); median(sf_d2hq_rh); median(sf_d3lq_rh); median(sf_d3hq_rh)];
mean_ = [mean(sf_d1lq_rh);mean(sf_d1hq_rh); mean(sf_d2lq_rh); mean(sf_d2hq_rh); mean(sf_d3lq_rh); mean(sf_d3hq_rh)];
var_ = [var(sf_d1lq_rh);var(sf_d1hq_rh); var(sf_d2lq_rh); var(sf_d2hq_rh); var(sf_d3lq_rh); var(sf_d3hq_rh)];
max_ = [max(sf_d1lq_rh);max(sf_d1hq_rh); max(sf_d2lq_rh); max(sf_d2hq_rh); max(sf_d3lq_rh); max(sf_d3hq_rh)];

sf_Results = table(dataset,med_, mean_, var_, max_)

tmp_sf_1 = med_;
tmp_sf_2 = mean_;
tmp_sf_3 = var_;
tmp_sf_4 = max_;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%% GET Diff %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Diff Hor
% dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
% med_ = [tmp_bce_1 - tmp_l2_1];
% mean_ = [tmp_bce_2 - tmp_l2_2];
% var_ = [tmp_bce_3 - tmp_l2_3];
% max_ = [tmp_bce_4 - tmp_l2_4];
%
% Error_Reduction_L2 = table(dataset,med_, mean_, var_, max_)
%
% % Diff Hor
% dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
% med_ = [tmp_bce_1 - tmp_mm_1];
% mean_ = [tmp_bce_2 - tmp_mm_2];
% var_ = [tmp_bce_3 - tmp_mm_3];
% max_ = [tmp_bce_4 - tmp_mm_4];
%
% Error_Reduction_MM = table(dataset,med_, mean_, var_, max_)
%
%
% % Diff Hor
% dataset = {'D1_LQ';'D1_HQ';'D2_LQ';'D2_HQ';'D3_LQ';'D3_HQ'};
% med_ = [tmp_bce_1 - tmp_dcs_1];
% mean_ = [tmp_bce_2 - tmp_dcs_2];
% var_ = [tmp_bce_3 - tmp_dcs_3];
% max_ = [tmp_bce_4 - tmp_dcs_4];
%
% Error_Reduction_DCS = table(dataset,med_, mean_, var_, max_)


==> content/figures/make_figures/hq_boxplot.m <==
get_stats

figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;

boxplot(l2_d1hq_rh,repmat(1,length(bce_d1hq_rh),1),'position',1, 'symbol','')
boxplot(dcs_d1hq_rh,repmat(2,length(bce_d1hq_rh),1),'position',1.25, 'symbol','')
boxplot(mm_d1hq_rh,repmat(3,length(bce_d1hq_rh),1),'position',1.5, 'symbol','')
boxplot(bce_d1hq_rh,repmat(4,length(bce_d1hq_rh),1),'position',1.75, 'symbol','')

boxplot(l2_d2hq_rh,repmat(5,length(bce_d2hq_rh),1),'position',3, 'symbol','')
boxplot(dcs_d2hq_rh,repmat(6,length(bce_d2hq_rh),1),'position',3.25, 'symbol','')
boxplot(mm_d2hq_rh,repmat(7,length(bce_d2hq_rh),1),'position',3.5, 'symbol','')
boxplot(bce_d2hq_rh,repmat(8,length(bce_d2hq_rh),1),'position',3.75, 'symbol','')

boxplot(l2_d3hq_rh,repmat(9,length(bce_d3hq_rh),1),'position',5, 'symbol','')
boxplot(dcs_d3hq_rh,repmat(10 ,length(bce_d3hq_rh),1),'position',5.25, 'symbol','')
boxplot(mm_d3hq_rh,repmat(11,length(bce_d3hq_rh),1),'position',5.5, 'symbol','')
boxplot(bce_d3hq_rh,repmat(12,length(bce_d3hq_rh),1),'position',5.75, 'symbol','')

positions = [1 1.25 1.5 1.75 3 3.25 3.5 3.75 5 5.25 5.5 5.75];
color = ['k', 'r', 'b', 'g'];
color = repmat(color,1,3);

set(gca,'xtick',[mean(positions(1:4)) mean(positions(5:8)) mean(positions(9:12)) ])
set(gca,'xticklabel',{'Collect 1','Collect 2','Collect 3'})

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   p(j) = patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.75);
   uistack(p(j), 'bottom');
end

c = get(gca, 'Children');
set(findobj(gca,'type','line'),'linew',2)

hleg1 = legend( c(1:4), 'L2', 'DCS', 'MM', 'BCE','Location','northwest' );
ylabel('Horizontal RSOS Positioning Error ( m. )')
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight

ylim([0,3.1])
xlim([positions(1)-0.5, positions(end)+0.5])

% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];
grid on;

saveas(gcf, 'hq_boxplot','png')

close;


==> content/figures/make_figures/hq_residuals.m <==
figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;

res = load('hq/bce/01/iter_0.residuals');


S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
              'MarkerFaceColor','k',...
              'LineWidth',1.5);


weight_out = 0.164493;
weight_in = 0.835487;
mean_out = [-0.42729 0.000537972];
mean_in =  [0.0210119 -6.65043e-05];
cov_out = [22.8517 -0.00716079; -0.00716079 0.000768311];
cov_in = [1.61554 -0.00120016; -0.00120016 0.000168894];

L(1) = error_ellipse(cov_out,mean_out,0.95);
L(2) = error_ellipse(cov_in, mean_in, 0.95);

color = ['r','g'];
P(1) = patch(get(L(1),'XData'),get(L(1),'YData'),color(1),'FaceAlpha',.75);
P(2) = patch(get(L(2),'XData'),get(L(2),'YData'),[1,1,1],'FaceAlpha',1.0);
set(get(get(P(2), 'Annotation') , 'LegendInformation'), 'IconDisplayStyle', 'off');
P(3) = patch(get(L(2),'XData'),get(L(2),'YData'),color(2),'FaceAlpha',.75);

delete(L(1));
% uistack(S,'top')
uistack(P(1),'bottom');

delete(L(2));
uistack(P(2),'top');
uistack(P(3),'top');

hold off;
alpha(S,0.55)

legend([S,P(1),P(3)],'State Estimation Residuals', 'Measurement Covariance Component 1', 'Measurement Covariance Component 2');
ylabel('Carrier-Phase Residuals ( m. )')
xlabel('Pseudorange Residuals ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)

% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

grid;
set(findobj(gca,'type','line'),'linew',2)

saveas(gcf, 'hq_residuals','png')

close;


==> content/figures/make_figures/lq_boxplot.m <==
get_stats

figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;


boxplot(l2_d1lq_rh,repmat(1,length(bce_d1lq_rh),1),'position',1, 'symbol','')
boxplot(dcs_d1lq_rh,repmat(2,length(bce_d1lq_rh),1),'position',1.25, 'symbol','')
boxplot(mm_d1lq_rh,repmat(3,length(bce_d1lq_rh),1),'position',1.5, 'symbol','')
boxplot(bce_d1lq_rh,repmat(4,length(bce_d1lq_rh),1),'position',1.75, 'symbol','')

boxplot(l2_d2lq_rh,repmat(5,length(bce_d2lq_rh),1),'position',3, 'symbol','')
boxplot(dcs_d2lq_rh,repmat(6,length(bce_d2lq_rh),1),'position',3.25, 'symbol','')
boxplot(mm_d2lq_rh,repmat(7,length(bce_d2lq_rh),1),'position',3.5, 'symbol','')
boxplot(bce_d2lq_rh,repmat(8,length(bce_d2lq_rh),1),'position',3.75, 'symbol','')

boxplot(l2_d3lq_rh,repmat(9,length(bce_d3lq_rh),1),'position',5, 'symbol','')
boxplot(dcs_d3lq_rh,repmat(10 ,length(bce_d3lq_rh),1),'position',5.25, 'symbol','')
boxplot(mm_d3lq_rh,repmat(11,length(bce_d3lq_rh),1),'position',5.5, 'symbol','')
boxplot(bce_d3lq_rh,repmat(12,length(bce_d3lq_rh),1),'position',5.75, 'symbol','')

positions = [1 1.25 1.5 1.75 3 3.25 3.5 3.75 5 5.25 5.5 5.75];
color = ['k', 'r', 'b', 'g'];
color = repmat(color,1,3);

set(gca,'xtick',[mean(positions(1:4)) mean(positions(5:8)) mean(positions(9:12)) ])
set(gca,'xticklabel',{'Collect 1','Collect 2','Collect 3'})

set(findobj(gca,'type','line'),'linew',2)

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.75);
end

c = get(gca, 'Children');

hleg1 = legend( c(1:4), 'L2', 'DCS', 'MM', 'BCE' );
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
ylabel('Horizontal RSOS Positioning Error ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight
grid on;

ylim([0,20])
xlim([positions(1)-0.5, positions(end)+0.5])


% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

saveas(gcf, 'lq_boxplot','png');

close;


==> content/figures/make_figures/lq_residuals.m <==
figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;



%% Iteration 4
res = load('lq/bce/01/iter_4.residuals');


S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
              'MarkerFaceColor','k',...
              'LineWidth',1.5);

weights = [ 0.00312277    0.850688   0.0190912   0.0413032   0.0840677 0.000606844   0.0010652 ];

mean_1 = [-4.42252 -2.36123];
mean_2 = [-0.0455489 -0.000100445];
mean_3 = [-60.7555 0.008600];
mean_4 = [92.1898 -0.013034];
mean_5 = [-2.47776 0.032813];
mean_6 = [1.12509 1.1624];
mean_7 = [2.20347 0.841802];

cov_1 = [5.26881 0.066343;
    0.066343  0.06647];

cov_2  = [28.7695 -0.00867713;
    -0.00867713 6.52666e-05];

cov_3 = [120.197  0.0946214;
    0.0946214 0.00278443];

cov_4 = [192.3 0.00334264;
    0.00334264 0.00103844];

cov_5 = [17.2005 0.00678057;
    0.00678057  0.0072604];

cov_6 = [32.1174 -1.86452;
    -1.86452 0.480076];

cov_7 = [3.79718 0.0662516;
    0.0662516 0.0535907];

%Iteration 3
% res = load('lq/bce/01/iter_3.residuals');
%
%
% S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
%               'MarkerFaceColor','k',...
%               'LineWidth',1.5);
%
%
% weights = [0.00312376   0.843399  0.0227363  0.0413071  0.0872587 0.00212723];
%
% mean_1 = [-2.31998 -1.79582];
% mean_2 = [0.3703 -0.000220234];
% mean_3 = [-32.1622 0.0179009];
% mean_4 = [66.4431 -0.0150286];
% mean_5 = [-1.94493 0.0246008];
% mean_6 = [2.99175 0.53048];
%
% cov_1 = [5.19326 0.0298447;
% 0.0298447 0.0513659];
%
% cov_2 = [26.2008 -0.00896162;
% -0.00896162 6.86976e-05];
%
% cov_3 = [316.603   0.167115;
% 0.167115 0.00309956];
%
% cov_4 = [198.457  -0.0155256;
% -0.0155256 0.000999533];
%
% cov_5 = [15.8555 0.00710944;
% 0.00710944 0.00683197];
%
% cov_6 = [12.9893 -0.95102;
% -0.95102 0.231845];

%Iteration 2
% res = load('lq/bce/01/iter_2.residuals');
%
%
% S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
%               'MarkerFaceColor','k',...
%               'LineWidth',1.5);
%
% weights = [0.00310981   0.838988  0.0193018   0.043301  0.0921068 0.00314391];
%
% mean_1 = [-0.930415  -1.25514];
% mean_2 = [0.239016 -0.000201131];
% mean_3 = [-16.069 0.00825808];
% mean_4 = [38.3419 -0.0122074];
% mean_5 = [-1.84349 0.0173844];
% mean_6 = [2.78408 0.230594];
%
% cov_1 = [5.16178 0.00496672;
% 0.00496672   0.032732];
%
% cov_2 = [25.9068 -0.00994029;
% -0.00994029 7.45283e-05];
%
% cov_3 = [111.871  0.0112931;
% 0.0112931 0.00289449];
%
% cov_4 = [243.39  -0.0470692;
% -0.0470692 0.000939873];
%
% cov_5 = [16.592  0.0127745;
% 0.0127745 0.00595875];
%
% cov_6 = [11.5008 -0.737177;
% -0.737177  0.160918];


%Iteration 1
% res = load('lq/bce/01/iter_1.residuals');
%
%
% S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
%               'MarkerFaceColor','k',...
%               'LineWidth',1.5);
%
% weights = [0.804251   0.108833  0.0798134 0.00311941 0.00394116];
%
% mean_1 = [-0.0801387 5.27653e-05];
% mean_2 = [-1.69867 0.0109677];
% mean_3 = [10.8531 -0.00344178];
% mean_4 = [0.74278 -0.703496];
% mean_5 = [2.79127 0.0657553];
%
% cov_1 = [23.6621  -0.0103445;
% -0.0103445 8.99869e-05];
%
% cov_2 = [19.115  0.0291247;
% 0.0291247 0.00426041];
%
% cov_3 = [673.475     -0.2369;
% -0.2369 0.000884116];
%
% cov_4 = [5.42928 -0.0157724;
% -0.0157724  0.0164323];
%
% cov_5 = [10.9898 -0.331296;
% -0.331296  0.064349];


%Iteration 0
% res = load('lq/bce/01/iter_0.residuals');
%
%
% S = scatter(res(1:2:end,1),res(1:2:end,2),30,'MarkerEdgeColor','k',...
%               'MarkerFaceColor','k',...
%               'LineWidth',1.5);
%
%
%  weights = [0.719327  0.169959 0.0909872 0.0196921];
%
% mean_1 = [-0.20258 -0.000683858];
% mean_2 = [-1.25164 0.00534831];
% mean_3 = [4.00192 -0.00116426];
% mean_4 = [1.64532 -0.0167958];
%
% cov_1 = [24.0954  -0.0119301;
% -0.0119301 0.000283897];
%
% cov_2 = [27.9842 0.0110428;
% 0.0110428 0.0056649];
%
% cov_3 = [549.988  -0.212972;
% -0.212972 0.00110898];
%
% cov_4 = [5.41175 -0.00207212;
% -0.00207212   0.0425468];


% view(3);

min_x = -91;
min_y = -3;
max_x = 133;
max_y = 3;

xlim([min_x, max_x]);
ylim([min_y, max_y]);
% zlim([0,1]);
%
% x = linspace(min_x,max_x,1000);
% y = linspace(min_y,max_y,1000);

color = ['y','m','c','r','g','b','w'];
% range_mixture = zeros(1,length(x));
% phase_mixture = zeros(1,length(y));
for i = 1:length(weights)
  c = strcat('cov_', string(i));
  m = strcat('mean_', string(i));
  L(i) = error_ellipse( eval(c),eval(m),0.95 );
  P(i) = patch(get(L(i),'XData'),get(L(i),'YData'),color(i),'FaceAlpha',.35);
  delete(L(i));
  uistack(P(i),'top');

  % m = eval(m);
  % c = eval(c);
  % p = weights(i) * exp( -(x-m(1,1)).^2 / (2*c(1,1)^2) ) / (c(1,1) * sqrt(2*pi) ) / length(x);
  % plot3(x,max_y*ones(1,length(x)), p,':', 'Color', 'r','LineWidth', 3)
  % range_mixture = range_mixture + p;
  % p = weights(i) * exp( -(y-m(1,2)).^2 / (2*c(2,2)^2) ) / (c(2,2) * sqrt(2*pi) ) / length(y);
  % plot3(max_x*ones(1,length(x)), y, p,':', 'Color', 'r','LineWidth', 3)
  % phase_mixture = phase_mixture + p;

end

% legend('Residuals', 'Measurement Covariance Component 1', 'Measurement Covariance Component 2');
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
ylabel('Carrier-Phase Residuals ( m. )')
xlabel('Pseudorange Residuals ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)


hold off;
alpha(S,0.35)
% hold on;
%
%
% plot3(x, max_y*ones(1,length(x)), range_mixture,'k','LineWidth', 4)
% plot3(max_x*ones(1,length(x)), y,  phase_mixture, 'k','LineWidth', 4)
%


% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];


saveas(gcf, 'lq_residuals_iter_4','png')

close;


==> content/figures/make_figures/m_estimators.m <==
x = linspace(-3,3,5000);

% get m-estimator cost function Values
k = 1; %% set kernel width

l2 = (x.^2)./2;

for i = 1:length(x)
  if (abs( x(i) ) > k )
    huber(i) = k*abs(x(i)) - (k/2);
  else
    huber(i) = 1/2 * x(i)^2;
  end
end

cauchy = ( (k^2)/2 ) * log(1 + (x.^2));



figure('Position', [10,10,900,600])
hold on


plot(x,l2,'k','LineWidth', 5)
plot(x,huber,'k','LineWidth', 5, 'LineStyle', '--')
plot(x,cauchy,'k','LineWidth', 5, 'LineStyle', ':')


legend('l^2 Cost Function', 'Huber Cost Function', 'Cauchy Cost Function')

set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
ylabel('\rho(x)')
xlabel('x')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight
grid on;

% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

saveas(gcf, 'm_estimators','png');
close;


==> content/figures/make_figures/make_figure_10.m <==
get_stats

figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;

boxplot(l2_d1hq_rh,repmat(1,length(bce_d1hq_rh),1),'position',1, 'symbol','')
boxplot(dcs_d1hq_rh,repmat(2,length(bce_d1hq_rh),1),'position',1.25, 'symbol','')
boxplot(mm_d1hq_rh,repmat(3,length(bce_d1hq_rh),1),'position',1.5, 'symbol','')
boxplot(bce_d1hq_rh,repmat(4,length(bce_d1hq_rh),1),'position',1.75, 'symbol','')

boxplot(l2_d2hq_rh,repmat(5,length(bce_d2hq_rh),1),'position',3, 'symbol','')
boxplot(dcs_d2hq_rh,repmat(6,length(bce_d2hq_rh),1),'position',3.25, 'symbol','')
boxplot(mm_d2hq_rh,repmat(7,length(bce_d2hq_rh),1),'position',3.5, 'symbol','')
boxplot(bce_d2hq_rh,repmat(8,length(bce_d2hq_rh),1),'position',3.75, 'symbol','')

boxplot(l2_d3hq_rh,repmat(9,length(bce_d3hq_rh),1),'position',5, 'symbol','')
boxplot(dcs_d3hq_rh,repmat(10 ,length(bce_d3hq_rh),1),'position',5.25, 'symbol','')
boxplot(mm_d3hq_rh,repmat(11,length(bce_d3hq_rh),1),'position',5.5, 'symbol','')
boxplot(bce_d3hq_rh,repmat(12,length(bce_d3hq_rh),1),'position',5.75, 'symbol','')

positions = [1 1.25 1.5 1.75 3 3.25 3.5 3.75 5 5.25 5.5 5.75];
color = ['k', 'r', 'b', 'g'];
color = repmat(color,1,3);

set(gca,'xtick',[mean(positions(1:4)) mean(positions(5:8)) mean(positions(9:12)) ])
set(gca,'xticklabel',{'Collect 1','Collect 2','Collect 3'})

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   p(j) = patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.75);
   pp(j) = p(j);
   uistack(p(j),'bottom');
end

c = get(gca, 'Children');
set(findobj(gca,'type','line'),'linew',2)

lines = findobj(gcf, 'type', 'line', 'Tag', 'Median');
set(lines, 'Color', 'k');


l = length(c);

hleg1 = legend( fliplr(pp(1:4)), 'L2', 'DCS', 'MM', 'BCE','Location','northwest' );
ylabel('Horizontal RSOS Positioning Error ( m. )')
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight

ylim([0,3.1])
xlim([positions(1)-0.5, positions(end)+0.5])

% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];
grid on;

saveas(gcf, 'hq_boxplot','png')

close;


==> content/figures/make_figures/make_figure_6.m <==
get_stats

figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;


boxplot(l2_d1lq_rh,repmat(1,length(bce_d1lq_rh),1),'position',1, 'symbol','')
boxplot(dcs_d1lq_rh,repmat(2,length(bce_d1lq_rh),1),'position',1.25, 'symbol','')
boxplot(mm_d1lq_rh,repmat(3,length(bce_d1lq_rh),1),'position',1.5, 'symbol','')
boxplot(bce_d1lq_rh,repmat(4,length(bce_d1lq_rh),1),'position',1.75, 'symbol','')

boxplot(l2_d2lq_rh,repmat(5,length(bce_d2lq_rh),1),'position',3, 'symbol','')
boxplot(dcs_d2lq_rh,repmat(6,length(bce_d2lq_rh),1),'position',3.25, 'symbol','')
boxplot(mm_d2lq_rh,repmat(7,length(bce_d2lq_rh),1),'position',3.5, 'symbol','')
boxplot(bce_d2lq_rh,repmat(8,length(bce_d2lq_rh),1),'position',3.75, 'symbol','')

boxplot(l2_d3lq_rh,repmat(9,length(bce_d3lq_rh),1),'position',5, 'symbol','')
boxplot(dcs_d3lq_rh,repmat(10 ,length(bce_d3lq_rh),1),'position',5.25, 'symbol','')
boxplot(mm_d3lq_rh,repmat(11,length(bce_d3lq_rh),1),'position',5.5, 'symbol','')
boxplot(bce_d3lq_rh,repmat(12,length(bce_d3lq_rh),1),'position',5.75, 'symbol','')

positions = [1 1.25 1.5 1.75 3 3.25 3.5 3.75 5 5.25 5.5 5.75];
color = ['k', 'r', 'b', 'g'];
color = repmat(color,1,3);

set(gca,'xtick',[mean(positions(1:4)) mean(positions(5:8)) mean(positions(9:12)) ])
set(gca,'xticklabel',{'Collect 1','Collect 2','Collect 3'})

set(findobj(gca,'type','line'),'linew',2)

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   p(j) = patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.75);
   pp(j) = p(j);
   uistack(p(j),'bottom');
end

c = get(gca, 'Children');
set(findobj(gca,'type','line'),'linew',2)

lines = findobj(gcf, 'type', 'line', 'Tag', 'Median');
set(lines, 'Color', 'k');

l = length(c);
hleg1 = legend(fliplr(pp(1:4)), 'L2', 'DCS', 'MM', 'BCE','Location','northwest' );
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
ylabel('Horizontal RSOS Positioning Error ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight
grid on;

ylim([0,20])
xlim([positions(1)-0.5, positions(end)+0.5])


% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

saveas(gcf, 'lq_boxplot','png');

close;


==> content/figures/make_figures/residual_evolution.m <==
%% Iteration 4
f1 = figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;


off_set = linspace(0,11.5, 5);
off_set_2 = off_set+1.5;
color = ['y','m','c','r','g','b','w'];

res = load('/localhome/ryan_watson/test/drives/lq/bce/01/iter_4.residuals');

S = scatter(res(1:2:end,1)/150,off_set_2(5)+res(1:2:end,2)/3,30,'MarkerEdgeColor',color(5),...
               'MarkerFaceColor',color(5),...
               'LineWidth',1.5);


res = load('/localhome/ryan_watson/test/drives/lq/bce/01/iter_3.residuals');


S = scatter(res(1:2:end,1)/150,off_set_2(4)+res(1:2:end,2)/3,30,'MarkerEdgeColor',color(4),...
               'MarkerFaceColor',color(4),...
               'LineWidth',1.5);


res = load('/localhome/ryan_watson/test/drives/lq/bce/01/iter_2.residuals');

S = scatter(res(1:2:end,1)/150,off_set_2(3)+res(1:2:end,2)/3,30,'MarkerEdgeColor',color(3),...
               'MarkerFaceColor',color(3),...
               'LineWidth',1.5);
res = load('/localhome/ryan_watson/test/drives/lq/bce/01/iter_1.residuals');
S = scatter(res(1:2:end,1)/150,off_set_2(2)+res(1:2:end,2)/3,30,'MarkerEdgeColor',color(2),...
               'MarkerFaceColor',color(2),...
               'LineWidth',1.5);

res = load('/localhome/ryan_watson/test/drives/lq/bce/01/iter_0.residuals');


S = scatter(res(1:2:end,1)/150,off_set_2(1) + res(1:2:end,2)/3,30,'MarkerEdgeColor',color(1),...
              'MarkerFaceColor',color(1),...
              'LineWidth',1.5);


alpha(S,0.35)

figure(f1);
hold on;
yticks(off_set+1.5);
tk = ["Iteration 1", "Iteration 2", "Iteration 3", "Iteration 4", "Iteration 5"];
yticklabels(tk);

set(gca,'linewidth', 2, 'fontsize', 16)
xlabel('Pseudorange Innovation Residual Magnitude ( m. )')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)


ylim([-0,14.5])
% xticks([-1,0.5,0,0.5,1])
xticklabels(["-150", "-75", "0", "75", "150"])

for i = 1:5
  l(i) = line([-1 1],[off_set(i) off_set(i)],'Color','Black','LineWidth',1,'LineStyle','-');
  uistack(l(i), "bottom");
end


for i = 1:5
  t(i) = line([-0.8 -0.75],[off_set_2(i)+1 off_set_2(i) + 1],'Color','Black','LineWidth',2,'LineStyle','-');
  b(i) = line([-0.8 -0.75],[off_set_2(i)-1 off_set_2(i) - 1],'Color','Black','LineWidth',2,'LineStyle','-');
end


% Remove whitespace around plot
figure(f1);
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];
saveas(gcf, 'residual_evolution','png')
close;


==> content/figures/make_figures/time_comp_plot.m <==
figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;

lq_1 = [6.05, 13.05, 6.47, 82.18]/72259;
lq_2 = [6.06, 10.67, 6.82 68.06]/65351;
lq_3 = [8.35 16.14 9.09 153.51]/100138;

hq_1 = [6.73, 8.33, 7.02, 15.21]/72259;
hq_2 = [5.48, 6.09, 6.39, 22.27]/65351;
hq_3 = [7.03, 12.72, 7.79, 24.76]/100138;

x = [1,2,3,4];


boxplot([lq_1(1),lq_2(1),lq_3(1)],[1,1,1],'position',1, 'symbol','')
boxplot([hq_1(1),hq_2(1),hq_3(1)],[2,2,2],'position',1.25, 'symbol','')


boxplot([lq_1(2),lq_2(2),lq_3(2)],[3,3,3],'position',2., 'symbol','')
boxplot([hq_1(2),hq_2(2),hq_3(2)],[4,4,4],'position',2.25, 'symbol','')


boxplot([lq_1(3),lq_2(3),lq_3(3)],[5,5,5],'position',3., 'symbol','')
boxplot([hq_1(3),hq_2(3),hq_3(3)],[6,6,6],'position',3.25, 'symbol','')


boxplot([lq_1(4),lq_2(4),lq_3(4)],[7,7,7],'position',4., 'symbol','')
boxplot([hq_1(4),hq_2(4),hq_3(4)],[8,8,8],'position',4.25, 'symbol','')


positions = [1 1.25 2 2.25 3 3.25 4 4.25];
color = ['g', 'r'];
color = repmat(color,1,4);

set(gca,'xtick',[mean(positions(1:2)) mean(positions(3:4)) mean(positions(5:6)) mean(positions(7:8)) ])
set(gca,'xticklabel',{'L2','DCS','MM','BCE'})

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   p(j) = patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.75);
   uistack(p(j),'bottom');
end

c = get(gca, 'Children');
set(findobj(gca,'type','line'),'linew',2)

lines = findobj(gcf, 'type', 'line', 'Tag', 'Median');
set(lines, 'Color', 'k');


l = length(c);

hleg1 = legend( c(l-2:l-1), 'Low Quality', 'High Quality','Location','northwest' );
ylabel('Run time/|Obs.| ( sec./obs. )')
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight

set(gca, 'YScale', 'log')
xlim([positions(1)-0.5, positions(end)+0.5])

% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

saveas(gcf, 'time_comp','png');

close;



